A graph planar algebra approach to near-group categories

In this note we investigate the construction of near-group fusion categories via building explicit representations of them in certain graph planar algebras. To achieve this we first give a presentation for a cyclic near-group fusion category. Our presentation is ``subfactor-centric'' in the sense that we use a Q-system as one of our generating morphisms. Using this presentation we then obtain a rational system of equations, a solution of which corresponds to a faithful embedding of a near-group fusion category into a certain 2-coloured graph planar algebra. We end the note by providing solutions to these systems of equations for the odd cyclic groups up to order 13. This gives an alternate construction to the Evans-Gannon construction of the corresponding near-group fusion categories.

==> GeneralEquations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61966,       1449]
NotebookOptionsPosition[     60742,       1426]
NotebookOutlinePosition[     61143,       1442]
CellTagsIndexPosition[     61100,       1439]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Verification1NF", "[", 
    RowBox[{
    "n_", ",", " ", "\[Omega]_", ",", "pSolution_", ",", "rootN_", ",", 
     "rootN4_", ",", "simplifyNF_", ",", "Q_"}], "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"rootN", " ", 
          RowBox[{"\[Omega]", "^", 
           RowBox[{"(", 
            RowBox[{"i", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], "/", "2"}]}], ")"}]}]}], " ", 
         "+", " ", 
         RowBox[{"Q", "[", 
          RowBox[{"i", ",", "i"}], "]"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"\[Omega]", "^", 
           RowBox[{"(", 
            RowBox[{"i", "^", "2"}], ")"}]}], " ", 
          RowBox[{"Q", "[", 
           RowBox[{"0", ",", "i"}], "]"}]}], "   ", "+", " ", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"rootN", " ", "+", " ", "rootN4"}], ")"}], "/", "2"}], 
           " ", "]"}], 
          RowBox[{"Sum", "[", "   ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Omega]", "^", 
              RowBox[{"(", 
               RowBox[{"i", " ", "j"}], " ", ")"}]}], " ", 
             RowBox[{"Q", "[", 
              RowBox[{
               RowBox[{"i", "-", "j"}], ",", "i"}], "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"DeleteCases", "[", " ", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"n", "-", "1"}]}], "]"}], ",", "i"}], "]"}]}], 
             "}"}]}], "  ", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "==", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", " ", 
        RowBox[{"n", "-", "1"}]}], "]"}]}], ")"}], "//", "simplifyNF"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.993039732738112*^9, 3.9930397331087093`*^9}, {
  3.9930401525490885`*^9, 3.99304017536594*^9}, {3.993040284353096*^9, 
  3.9930402844374723`*^9}, {3.9932133173661737`*^9, 3.993213323265155*^9}, {
  3.993214096227852*^9, 3.9932141056160383`*^9}, {3.9932141971254272`*^9, 
  3.99321421332847*^9}, {3.9933001283900533`*^9, 3.9933001663676224`*^9}, {
  3.9933004181251945`*^9, 3.9933004422209024`*^9}, {3.9933006219734163`*^9, 
  3.9933006420994067`*^9}, {3.9933007077345877`*^9, 3.993300724246476*^9}, {
  3.9961381125693884`*^9, 3.9961381334436827`*^9}},
 CellLabel->
  "In[2051]:=",ExpressionUUID->"fffaf5cc-e6c4-4bac-99aa-cf4c5ccb1024"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verification2NF", "[", 
   RowBox[{"n_", ",", "pSolution_", ",", "simplifyNF_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", "   ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"res", " ", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", " ", "=", " ", "0"}], ",", " ", 
       RowBox[{"i", " ", "<=", " ", 
        RowBox[{"n", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"res", " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "*", 
            SubscriptBox["P", "i"]}], " ", "/.", "pSolution"}], " ", "//", 
          "simplifyNF"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", " ", 
      RowBox[{"res", " ", "==", "1"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9932140999683475`*^9, 3.993214143040704*^9}, {
  3.9932141809639645`*^9, 3.9932141890087833`*^9}, {3.9933060872221527`*^9, 
  3.9933060944548073`*^9}, {3.993306139405559*^9, 3.9933061407557983`*^9}, {
  3.9961407985187006`*^9, 3.996140868837477*^9}},
 CellLabel->
  "In[2052]:=",ExpressionUUID->"dff9e774-e3f5-485a-b7e5-bf3a74452efc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
   "n_", ",", "\[Omega]_", ",", "rootN_", ",", " ", "rootN4_", ",", " ", 
    "sol_", ",", "invert_", ",", "invertedQuantum2_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"1", "/", "n"}], " ", 
   RowBox[{
    RowBox[{"Table", "[", "  ", 
     RowBox[{
      RowBox[{"\[Omega]", "^", 
       RowBox[{"(", 
        RowBox[{"i", "*", "j"}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ".", 
    RowBox[{"(", "      ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]", "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], " ", 
         RowBox[{"invert", "[", " ", 
          RowBox[{
           SubscriptBox["P", 
            RowBox[{"n", "-", "1"}]], " ", "/.", "sol"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"rootN", " ", "+", " ", "rootN4"}], ")"}], "/", "2"}], "//",
            "Simplify"}], ")"}]}], ",", " ", 
        RowBox[{
         RowBox[{"invert", "[", " ", 
          RowBox[{
           SubscriptBox["P", "0"], " ", "/.", "sol"}], "]"}], 
         "invertedQuantum2"}]}], "}"}], "~", "Join", "~", "        ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]", "^", "i"}], " ", 
         RowBox[{"invert", "[", " ", 
          RowBox[{
           SubscriptBox["P", "i"], " ", "/.", "sol"}], "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9932149419505587`*^9, 3.9932149687993956`*^9}, {
  3.9932150071731415`*^9, 3.993215034578553*^9}, {3.9932159591736846`*^9, 
  3.993215988429471*^9}, {3.9932160191185565`*^9, 3.993216123291656*^9}, {
  3.9932167649678807`*^9, 3.9932167845678678`*^9}, {3.9935608216231594`*^9, 
  3.9935608232971115`*^9}, {3.997271096130673*^9, 3.997271107518366*^9}},
 CellLabel->
  "In[2054]:=",ExpressionUUID->"0c0c1288-77fe-43a5-a9a5-7f6a880370dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verification3NF", "[", 
   RowBox[{
   "n_", ",", " ", "\[Omega]_", ",", "pSolution_", ",", "rootN_", ",", 
    "rootN4_", ",", "\[Tau]_", ",", "simplifyNF_", ",", "invert_", ",", "Q_", 
    ",", "QInv_", ",", "invertedQuantum2_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "rVec", "}"}], ",", 
    RowBox[{
     RowBox[{"rVec", " ", "=", " ", 
      RowBox[{
       RowBox[{"r", "[", 
        RowBox[{
        "n", ",", "\[Omega]", ",", "rootN", ",", "rootN4", ",", "pSolution", 
         ",", "invert", ",", "invertedQuantum2"}], "]"}], " ", "//", 
       "simplifyNF"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", " ", "<", "13"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Tau]", "[", 
                RowBox[{"1", ",", " ", 
                 RowBox[{"v", "+", "2"}], ",", 
                 RowBox[{"n", "+", "1"}]}], "]"}], "  ", 
               RowBox[{"\[Omega]", "^", 
                RowBox[{"(", 
                 RowBox[{"v", "+", "1"}], ")"}]}], 
               RowBox[{"Q", "[", "  ", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"-", "v"}], ",", "n"}], "]"}], ",", " ", "1"}], 
                "]"}]}], " ", "-", " ", 
              RowBox[{"Sum", "[", "      ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"1", " ", ",", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "i"}], ",", "n"}], "]"}], "+", "2"}], 
                    ",", "2"}], "]"}], 
                  RowBox[{"rVec", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
                  RowBox[{"\[Omega]", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"i", " ", "*", " ", "v"}], " ", "-", " ", 
                    RowBox[{"i", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}], "/", "2"}]}]}], ")"}]}], 
                  " ", 
                  RowBox[{"QInv", "[", 
                   RowBox[{"v", ",", "i"}], "]"}]}], "  ", "//", "  ", 
                 "simplifyNF"}], "     ", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{"n", "-", "1"}]}], "}"}]}], "   ", "]"}]}], "    ", 
             "//", "  ", "simplifyNF"}], "        ", ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "  ", "]"}], " ", "==", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", "n", "}"}]}], "]"}]}], "   ", "//", "  ", 
         "simplifyNF"}], "          ", "]"}]}], " ", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", " ", ">=", "13"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ParallelTable", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[Tau]", "[", 
                RowBox[{"1", ",", " ", 
                 RowBox[{"v", "+", "2"}], ",", 
                 RowBox[{"n", "+", "1"}]}], "]"}], "  ", 
               RowBox[{"\[Omega]", "^", 
                RowBox[{"(", 
                 RowBox[{"v", "+", "1"}], ")"}]}], 
               RowBox[{"Q", "[", "  ", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"-", "v"}], ",", "n"}], "]"}], ",", " ", "1"}], 
                "]"}]}], " ", "-", " ", 
              RowBox[{"Sum", "[", "      ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"1", " ", ",", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "i"}], ",", "n"}], "]"}], "+", "2"}], 
                    ",", "2"}], "]"}], 
                  RowBox[{"rVec", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
                  RowBox[{"\[Omega]", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"i", " ", "*", " ", "v"}], " ", "-", " ", 
                    RowBox[{"i", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}], "/", "2"}]}]}], ")"}]}], 
                  " ", 
                  RowBox[{"QInv", "[", 
                   RowBox[{"v", ",", "i"}], "]"}]}], "  ", "//", "  ", 
                 "simplifyNF"}], "     ", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{"n", "-", "1"}]}], "}"}]}], "   ", "]"}]}], "    ", 
             "//", "  ", "simplifyNF"}], "        ", ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "  ", "]"}], " ", "==", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", 
            RowBox[{"{", "n", "}"}]}], "]"}]}], "   ", "//", "  ", 
         "simplifyNF"}], "          ", "]"}]}], " ", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "       "}]], "Input",
 CellChangeTimes->{{3.9932146325911107`*^9, 3.993214884647478*^9}, 
   3.9932149148384695`*^9, {3.9932149606767435`*^9, 3.9932149609461656`*^9}, {
   3.9932161267673836`*^9, 3.993216146386491*^9}, {3.993216611258622*^9, 
   3.9932166115233088`*^9}, {3.9932166885854588`*^9, 3.993216689732191*^9}, {
   3.9932168723604527`*^9, 3.99321687939537*^9}, {3.9932232529222393`*^9, 
   3.993223266478185*^9}, {3.9935601016782074`*^9, 3.9935601783119802`*^9}, {
   3.9935602892690954`*^9, 3.99356032286038*^9}, {3.9935603675431*^9, 
   3.9935603726365333`*^9}, {3.9935605737595043`*^9, 
   3.9935605756504927`*^9}, {3.993560837264782*^9, 3.9935608411604767`*^9}, {
   3.993564749786929*^9, 3.9935647562828894`*^9}, {3.996138154874428*^9, 
   3.9961381669458637`*^9}, {3.9961441774181733`*^9, 3.996144189582432*^9}, {
   3.996145532198308*^9, 3.9961455743431826`*^9}, 3.9961457503321266`*^9, {
   3.996147767733988*^9, 3.996147838405571*^9}, {3.9971941482999306`*^9, 
   3.9971941508750534`*^9}, {3.997194217965888*^9, 3.9971942182046285`*^9}, {
   3.9972711440814533`*^9, 3.9972711482696943`*^9}, {3.9987334639720964`*^9, 
   3.9987334641484404`*^9}, {3.9987335687190604`*^9, 3.9987335690043135`*^9}},
 CellLabel->
  "In[2067]:=",ExpressionUUID->"e065091f-6515-482a-990f-c6a21083c50f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verification4NF", "[", 
   RowBox[{
   "n_", ",", " ", "\[Omega]_", ",", "pSolution_", ",", "rootN_", ",", 
    "rootN4_", ",", "\[Tau]_", ",", "simplifyNF_", ",", "invert_", ",", "Q_", 
    ",", "invertedQuantum2_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "rVec", "}"}], ",", 
    RowBox[{
     RowBox[{"rVec", " ", "=", " ", 
      RowBox[{
       RowBox[{"r", "[", 
        RowBox[{
        "n", ",", "\[Omega]", ",", "rootN", ",", "rootN4", ",", "pSolution", 
         ",", "invert", ",", "invertedQuantum2"}], "]"}], " ", "//", 
       "simplifyNF"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", " ", "<", "13"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Tau]", "[", 
               RowBox[{"2", ",", " ", 
                RowBox[{"v", "+", "2"}], ",", "1"}], "]"}], "  ", 
              RowBox[{"\[Omega]", "^", 
               RowBox[{"(", "v", ")"}]}]}], " ", "-", " ", 
             RowBox[{"Sum", "[", "      ", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"2", " ", ",", 
                   RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "i"}], ",", "n"}], "]"}], "+", "2"}], 
                   ",", "1"}], "]"}], 
                 RowBox[{"rVec", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"\[Omega]", "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "i"}], " ", "*", " ", "v"}], " ", "+", " ", 
                    RowBox[{"i", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}], "/", "2"}]}]}], ")"}]}], 
                 " ", 
                 RowBox[{"Q", "[", 
                  RowBox[{"v", ",", "i"}], "]"}]}], "  ", "//", 
                "simplifyNF"}], "       ", ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", 
                 RowBox[{"n", "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
            "           ", ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "  ", "]"}], "    ", "==", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", "n"}], "]"}]}], " ", "//", "simplifyNF"}], 
        "           ", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", " ", ">=", "13"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ParallelTable", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Tau]", "[", 
               RowBox[{"2", ",", " ", 
                RowBox[{"v", "+", "2"}], ",", "1"}], "]"}], "  ", 
              RowBox[{"\[Omega]", "^", 
               RowBox[{"(", "v", ")"}]}]}], " ", "-", " ", 
             RowBox[{"Sum", "[", "      ", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"2", " ", ",", 
                   RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "i"}], ",", "n"}], "]"}], "+", "2"}], 
                   ",", "1"}], "]"}], 
                 RowBox[{"rVec", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
                 RowBox[{"\[Omega]", "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "i"}], " ", "*", " ", "v"}], " ", "+", " ", 
                    RowBox[{"i", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "1"}], ")"}], "/", "2"}]}]}], ")"}]}], 
                 " ", 
                 RowBox[{"Q", "[", 
                  RowBox[{"v", ",", "i"}], "]"}]}], "  ", "//", 
                "simplifyNF"}], "       ", ",", " ", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", 
                 RowBox[{"n", "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
            "           ", ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "  ", "]"}], "    ", "==", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", "n"}], "]"}]}], " ", "//", "simplifyNF"}], 
        "           ", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.993222397492366*^9, 3.993222451848191*^9}, {
   3.9932228006128116`*^9, 3.9932228357236195`*^9}, {3.9932228825803285`*^9, 
   3.9932228836832113`*^9}, {3.99322310475998*^9, 3.99322310873437*^9}, 
   3.9932232092367334`*^9, {3.9932232422097793`*^9, 3.9932232440987425`*^9}, {
   3.9935631855863433`*^9, 3.993563243302652*^9}, {3.993564740587248*^9, 
   3.9935647451150293`*^9}, {3.996138202714167*^9, 3.996138210426268*^9}, {
   3.996144160234747*^9, 3.996144173323711*^9}, {3.996145578342288*^9, 
   3.996145596310233*^9}, {3.9961457397641573`*^9, 3.9961457445941057`*^9}, {
   3.9961477101830425`*^9, 3.9961477537451725`*^9}, {3.9972711561617985`*^9, 
   3.997271160389287*^9}},
 CellLabel->
  "In[2056]:=",ExpressionUUID->"b1122676-13e5-4c29-927a-9ba3c44d3e0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verification5NF", "[", 
   RowBox[{
   "n_", ",", " ", "\[Omega]_", ",", "pSolution_", ",", "rootN_", ",", 
    "rootN4_", ",", "\[Tau]_", ",", "simplifyNF_", ",", "invert_", ",", "Q_", 
    ",", "QInv_", ",", "invertedQuantum2_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "rVec", "}"}], ",", 
    RowBox[{
     RowBox[{"rVec", " ", "=", " ", 
      RowBox[{
       RowBox[{"r", "[", 
        RowBox[{
        "n", ",", "\[Omega]", ",", "rootN", ",", "rootN4", ",", "pSolution", 
         ",", "invert", ",", "invertedQuantum2"}], "]"}], " ", "//", 
       "simplifyNF"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", " ", "<", "11"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"simplifyNF", "  ", "[", " ", 
               RowBox[{
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"2", ",", " ", 
                  RowBox[{"w", "+", "2"}], ",", 
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "1"}], ",", "n"}], "]"}], "+", "2"}]}], 
                 "]"}], "  ", 
                RowBox[{"\[Omega]", "^", 
                 RowBox[{"(", "w", ")"}]}], 
                RowBox[{"simplifyNF", "  ", "[", 
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{
                    RowBox[{"v", "-", "w"}], ",", "1"}], "]"}], 
                  RowBox[{"QInv", "[", 
                   RowBox[{"v", ",", "1"}], "]"}]}], "]"}]}], "]"}], " ", "-",
               " ", 
              RowBox[{"Sum", "[", "      ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"2", " ", ",", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"w", "-", "i"}], ",", "n"}], "]"}], "+", "2"}], 
                    ",", 
                    RowBox[{"v", "+", "2"}]}], "]"}], 
                  RowBox[{"rVec", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
                  RowBox[{"\[Omega]", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "i"}], " ", "*", " ", "v"}], " ", ")"}]}], 
                  RowBox[{"simplifyNF", "  ", "[", " ", 
                   RowBox[{
                    RowBox[{"Q", "[", 
                    RowBox[{"w", ",", "i"}], "]"}], 
                    RowBox[{"QInv", "[", 
                    RowBox[{
                    RowBox[{"w", "-", "v"}], ",", "i"}], "]"}]}], "]"}]}], 
                 "  ", "//", "simplifyNF"}], "       ", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{"n", "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
             "         ", "//", "simplifyNF"}], "  ", ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"w", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "==", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], "     ", "//", 
         "simplifyNF"}], "          ", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", " ", ">=", "11"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ParallelTable", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"simplifyNF", "  ", "[", " ", 
               RowBox[{
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"2", ",", " ", 
                  RowBox[{"w", "+", "2"}], ",", 
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "1"}], ",", "n"}], "]"}], "+", "2"}]}], 
                 "]"}], "  ", 
                RowBox[{"\[Omega]", "^", 
                 RowBox[{"(", "w", ")"}]}], 
                RowBox[{"simplifyNF", "  ", "[", 
                 RowBox[{
                  RowBox[{"Q", "[", 
                   RowBox[{
                    RowBox[{"v", "-", "w"}], ",", "1"}], "]"}], 
                  RowBox[{"QInv", "[", 
                   RowBox[{"v", ",", "1"}], "]"}]}], "]"}]}], "]"}], " ", "-",
               " ", 
              RowBox[{"Sum", "[", "      ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"2", " ", ",", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"w", "-", "i"}], ",", "n"}], "]"}], "+", "2"}], 
                    ",", 
                    RowBox[{"v", "+", "2"}]}], "]"}], 
                  RowBox[{"rVec", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], " ", 
                  RowBox[{"\[Omega]", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "i"}], " ", "*", " ", "v"}], " ", ")"}]}], 
                  RowBox[{"simplifyNF", "  ", "[", " ", 
                   RowBox[{
                    RowBox[{"Q", "[", 
                    RowBox[{"w", ",", "i"}], "]"}], 
                    RowBox[{"QInv", "[", 
                    RowBox[{
                    RowBox[{"w", "-", "v"}], ",", "i"}], "]"}]}], "]"}]}], 
                 "  ", "//", "simplifyNF"}], "       ", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{"n", "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
             "         ", "//", "simplifyNF"}], "  ", ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}], "  ", ",", 
            RowBox[{"{", 
             RowBox[{"w", ",", "0", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "==", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], "     ", "//", 
         "simplifyNF"}], "          ", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9932241587478437`*^9, 3.9932242517729373`*^9}, {
   3.9932245825349145`*^9, 3.993224587200429*^9}, 3.9932246362466397`*^9, {
   3.9935633264484973`*^9, 3.993563385981779*^9}, 3.993563489681879*^9, {
   3.9935637643531914`*^9, 3.993563769082652*^9}, {3.9935646236746397`*^9, 
   3.9935646350186877`*^9}, {3.9961382195620985`*^9, 
   3.9961382453388214`*^9}, {3.9961441166119723`*^9, 
   3.9961441462796817`*^9}, {3.9961451566049275`*^9, 
   3.9961451767724314`*^9}, {3.9961452345960045`*^9, 3.996145239439744*^9}, {
   3.9961455833216734`*^9, 3.9961456147717876`*^9}, 3.9961457553930745`*^9, {
   3.996147669559391*^9, 3.9961477023263235`*^9}, {3.9972711643147116`*^9, 
   3.99727117000093*^9}},
 CellLabel->
  "In[2057]:=",ExpressionUUID->"aa6930ad-5aeb-4e51-8604-2bf1f9c8cc00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verification6NF", "[", 
   RowBox[{
   "n_", ",", " ", "\[Omega]_", ",", "pSolution_", ",", "simplifyNF_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"Mod", "[", 
          RowBox[{"i", ",", "n"}], "]"}]], " ", "-", 
        RowBox[{
         SubscriptBox["P", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "i"}], "-", "1"}], ",", "n"}], "]"}]], 
         RowBox[{"\[Omega]", "^", 
          RowBox[{"(", 
           RowBox[{"i", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], ")"}]}]}]}], "/.",
        "pSolution"}], "//", "simplifyNF"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "  ", "]"}], "==", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", " ", "n"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.993565778897363*^9, 3.9935658613365517`*^9}, {
   3.993565899688653*^9, 3.9935659007450113`*^9}, {3.9935659331189175`*^9, 
   3.9935659464415445`*^9}, 3.9939051424894648`*^9},
 CellLabel->
  "In[2058]:=",ExpressionUUID->"e0a34f25-9571-41e3-bae0-8381a86b300f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verification7", "[", 
   RowBox[{
   "n_", ",", "pSolution_", ",", "pSolutionConj_", ",", " ", "simplifyNF_"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pSolution", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "*", " ", 
      RowBox[{"pSolutionConj", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "-", "1"}], " ", "==", " ", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", " ", "n"}], "]"}]}], "//", "simplifyNF"}]}]], "Input",
 CellChangeTimes->{{3.99364603057159*^9, 3.993646058284685*^9}, {
   3.993646120412446*^9, 3.9936461234831905`*^9}, {3.993646404601657*^9, 
   3.9936464164325886`*^9}, {3.993646485617755*^9, 3.9936465093687696`*^9}, 
   3.9936466960688963`*^9, {3.9936472614444294`*^9, 3.993647299082756*^9}, {
   3.9936474010203466`*^9, 3.9936474073356524`*^9}, {3.993649597192484*^9, 
   3.9936496054914446`*^9}, {3.9936497648336716`*^9, 
   3.9936497726863556`*^9}, {3.9936498108301053`*^9, 3.9936499162786174`*^9}, 
   3.99365000452304*^9, {3.9936500688452616`*^9, 3.993650097675109*^9}, {
   3.993905094789406*^9, 3.993905163053319*^9}, 3.9939054241496916`*^9, {
   3.993905830757783*^9, 3.9939058402154617`*^9}},
 CellLabel->
  "In[2059]:=",ExpressionUUID->"109385ad-fec5-4e49-9669-d84469390f36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nearGroupExistence", "[", " ", 
   RowBox[{
   "n_", ",", " ", "\[Omega]_", ",", " ", "pSolution_", ",", "pSolutionConj_",
     ",", " ", "\[Alpha]Poly_", ",", "gen_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "QMat", ",", "v", ",", "i", ",", "w", ",", "j", ",", "QBuildTime", ",", 
      " ", "Q", ",", "QInvMat", ",", "QInv", ",", "QInvBuildTime", ",", 
      "invertedQuantum2", ",", "rules", ",", "quantum2", ",", "\[Tau]", ",", 
      "simplifyNF", ",", "invert", ",", "ver1", ",", "ver2", ",", "ver3", ",",
       "ver4", ",", "ver5", ",", "ver6", ",", "ver7", ",", "rootN", ",", 
      "rootN4", ",", "polynomials"}], "}"}], ",", "   ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"polynomials", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]Poly", ",", " ", 
        RowBox[{
         RowBox[{"J", "^", "2"}], " ", "+", " ", "1"}], ",", " ", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], " ", "-", " ", 
         RowBox[{"(", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"ToNumberField", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{
                 SqrtBox["n"], " ", 
                 SqrtBox[
                  RowBox[{"4", "+", "n"}]]}]}], ")"}]}], ",", "gen"}], 
            "]"}]}], ")"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "4"}], "]"}], " ", "==", " ", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"rootN", " ", "=", " ", 
         RowBox[{"ToNumberField", "[", "   ", 
          RowBox[{
           RowBox[{"Sqrt", "[", "n", "]"}], ",", " ", "gen"}], "]"}]}], ";", 
        "  ", 
        RowBox[{"rootN4", " ", "=", " ", 
         RowBox[{"ToNumberField", "[", "   ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"n", "+", "4"}], "]"}], ",", " ", "gen"}], "]"}]}], 
        ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "4"}], "]"}], " ", "==", " ", "3"}], ",", " ", 
       RowBox[{
        RowBox[{"rootN", " ", "=", 
         RowBox[{
          RowBox[{"-", "J"}], " ", 
          RowBox[{"ToNumberField", "[", "  ", 
           RowBox[{
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "n", "]"}]}], ",", " ", "gen"}], "]"}]}]}], 
        ";", "  ", 
        RowBox[{"rootN4", " ", "=", 
         RowBox[{
          RowBox[{"-", "J"}], " ", 
          RowBox[{"ToNumberField", "[", "  ", 
           RowBox[{
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"n", "+", "4"}], "]"}]}], ",", " ", "gen"}], "]"}]}]}], 
        ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"quantum2", " ", "=", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rootN", " ", "+", " ", "rootN4"}], ")"}], "/", "2"}], " ", 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"\[Alpha]Poly", ",", "\[Alpha]"}], "]"}], "==", "2"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"invert", "[", "h_", "]"}], ":=", "   ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"h", 
                   RowBox[{"(", 
                    RowBox[{"e", " ", "+", " ", 
                    RowBox[{"\[Alpha]", " ", "ff"}], "  ", "+", " ", 
                    RowBox[{"kk", " ", "J"}], " ", "+", " ", 
                    RowBox[{"ll", " ", "J", " ", "\[Alpha]"}]}], ")"}]}], "//",
                   "Expand"}], ",", " ", "polynomials"}], "]"}], ",", 
               RowBox[{"{", " ", 
                RowBox[{"\[Alpha]", ",", "J"}], "}"}]}], "]"}], " ", "==", 
             " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "//", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"#", ",", " ", 
               RowBox[{"{", 
                RowBox[{"e", ",", "ff", ",", "kk", ",", "ll"}], "}"}]}], 
              "]"}], "&"}]}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "All", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "\[Alpha]", " ", ",", "J", ",", 
           RowBox[{"J", " ", "\[Alpha]"}]}], "}"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"\[Alpha]Poly", ",", "\[Alpha]"}], "]"}], "==", "4"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"invert", "[", "h_", "]"}], ":=", "   ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"h", 
                   RowBox[{"(", 
                    RowBox[{"e", " ", "+", " ", 
                    RowBox[{"\[Alpha]", " ", "ff"}], "  ", "+", " ", 
                    RowBox[{"kk", " ", 
                    RowBox[{"\[Alpha]", "^", "2"}]}], " ", "+", " ", 
                    RowBox[{"ll", " ", 
                    RowBox[{"\[Alpha]", "^", "3"}]}]}], " ", ")"}]}], "//", 
                  "Expand"}], ",", " ", "polynomials"}], "]"}], ",", 
               RowBox[{"{", " ", "\[Alpha]", "}"}]}], "]"}], " ", "==", " ", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "//", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"#", ",", " ", 
               RowBox[{"{", 
                RowBox[{"e", ",", "ff", ",", "kk", ",", "ll"}], "}"}]}], 
              "]"}], "&"}]}], ")"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "All", ",", "2"}], "]"}], "]"}], ".", 
         RowBox[{"{", 
          RowBox[{"1", ",", " ", "\[Alpha]", " ", ",", 
           RowBox[{"\[Alpha]", "^", "2"}], ",", 
           RowBox[{"\[Alpha]", "^", "3"}]}], "}"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rules", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Alpha]", "i"], " ", "->", " ", 
            RowBox[{"PolynomialMod", "[", " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "i"], ",", " ", "polynomials"}], " ",
              "]"}]}], "//", "Simplify"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", "20"}], "}"}]}], "]"}], "~", "Join", 
        "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["J", "i"], " ", "->", " ", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              SuperscriptBox["J", "i"], ",", " ", "polynomials"}], " ", 
             "]"}]}], "//", "Simplify"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", "20"}], "}"}]}], "]"}], "~", "Join", 
        "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["g1", "i"], " ", "->", " ", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              SuperscriptBox["g1", "i"], ",", " ", "polynomials"}], " ", 
             "]"}]}], "//", "Simplify"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", "2"}], "}"}]}], "]"}]}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"simplifyNF", "[", "expr_", "]"}], ":=", " ", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"expr", "/.", "rules"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"\[Alpha]", ",", "J", ",", "g1"}], "}"}]}], "]"}], "/.", 
         "rules"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "J", ",", "g1"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"invertedQuantum2", " ", "=", 
      RowBox[{"invert", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rootN", " ", "+", " ", "rootN4"}], ")"}], "/", "2"}], " ", 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Tau]", "[", 
       RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "==", "j", "==", "k"}], " ", "&&", " ", 
         RowBox[{"i", "!=", " ", "1"}]}], ",", 
        RowBox[{"g1", " ", "/", "g2"}], ",", "\[IndentingNewLine]", 
        "\t\t\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "==", "k"}], " ", "&&", " ", 
           RowBox[{"i", "!=", " ", "j"}], " ", "&&", " ", 
           RowBox[{"i", "!=", "1"}]}], ",", 
          RowBox[{
           RowBox[{"1", "/", "g1"}], " ", 
           RowBox[{"1", "/", " ", "g2"}]}], ",", "\[IndentingNewLine]", 
          "\t\t\t\t", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "!=", "k"}], " ", "&&", " ", 
             RowBox[{"i", "!=", " ", "j"}], " ", "&&", " ", 
             RowBox[{"j", "!=", "k"}], " ", "&&", " ", 
             RowBox[{"k", "!=", "1"}]}], ",", 
            RowBox[{"quantum2", " ", 
             RowBox[{"1", "/", "g1"}], " ", 
             RowBox[{"1", "/", "g2"}]}], ",", "\[IndentingNewLine]", 
            "\t\t\t\t", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "==", "1"}], " ", "&&", " ", 
               RowBox[{"i", "!=", " ", "j"}]}], " ", ",", 
              RowBox[{"1", "/", "g1"}], ",", "\[IndentingNewLine]", 
              "\t\t\t\t", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "==", "1"}], " ", "&&", " ", 
                 RowBox[{"i", "==", " ", "j"}]}], " ", ",", 
                RowBox[{
                 RowBox[{"1", "/", "g1"}], " ", "invertedQuantum2"}], ",", 
                "\[IndentingNewLine]", "\t\t\t\t", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "==", "j"}], " ", "&&", " ", 
                   RowBox[{"i", "!=", " ", "k"}], " ", "&&", " ", 
                   RowBox[{"k", "!=", "1"}]}], ",", 
                  RowBox[{
                   RowBox[{"1", "/", "g1"}], " ", 
                   RowBox[{"1", "/", "g2"}]}], ",", "\[IndentingNewLine]", 
                  "\t\t\t\t", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"j", "==", "k"}], " ", "&&", " ", 
                    RowBox[{"i", "==", "1"}]}], " ", ",", " ", 
                    RowBox[{
                    RowBox[{"1", "/", "g1"}], " ", 
                    RowBox[{"1", "/", "g2"}]}], ",", "\[IndentingNewLine]", 
                    "\t\t\t\t", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"j", "==", "k"}], " ", "&&", " ", 
                    RowBox[{"i", "!=", "1"}]}], " ", ",", " ", 
                    RowBox[{
                    RowBox[{"1", "/", "g1"}], " ", 
                    RowBox[{"1", "/", "g2"}]}], ",", "\[IndentingNewLine]", 
                    " ", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], 
                    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                   "]"}]}], "\[IndentingNewLine]", "]"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}],
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Building Q Variables...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"QMat", " ", "=", " ", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"QBuildTime", " ", "=", " ", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"v", " ", "=", " ", "0"}], ",", " ", 
         RowBox[{"v", " ", "<=", " ", 
          RowBox[{"n", "-", "1"}]}], ",", " ", 
         RowBox[{"v", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"QMat", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"v", "+", "1"}], ",", "1"}], "]"}], "]"}], " ", "=", 
           " ", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"QMat", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"v", "+", "1"}], ",", " ", "2"}], "]"}], "]"}], " ", 
           "=", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["P", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"v", "-", "1"}], ",", "n"}], "]"}]], " ", "/.", 
             "pSolution"}], "/.", " ", 
            RowBox[{"(", 
             RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", " ", "=", " ", "3"}], ",", " ", 
            RowBox[{"i", " ", "<=", " ", "n"}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"QMat", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"v", "+", "1"}], ",", " ", "i"}], "]"}], "]"}], " ", 
              "=", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"QMat", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"v", "+", "1"}], ",", " ", 
                    RowBox[{"i", "-", "1"}]}], "]"}], "]"}], 
                   SubscriptBox["P", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"v", "-", "i", "+", "1"}], ",", "n"}], "]"}]]}], 
                  "  ", "/.", "pSolution"}], "/.", " ", 
                 RowBox[{"(", 
                  RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], "//", 
                "simplifyNF"}], ")"}]}], ";"}]}], "\[IndentingNewLine]", 
           "]"}]}]}], "\[IndentingNewLine]", "]"}], "//", 
       "AbsoluteTiming"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Q Variables Built in \>\"", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{"QBuildTime", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "~~", " ", 
       "\"\< Seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"v_", ",", "i_"}], "]"}], ":=", " ", 
      RowBox[{"QMat", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"v", ",", "n"}], "]"}], "+", "1"}], ",", " ", 
         RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Inverting Q...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"QInvMat", " ", "=", " ", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"QInvBuildTime", " ", "=", " ", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"w", " ", "=", " ", "0"}], ",", " ", 
         RowBox[{"w", "<=", " ", 
          RowBox[{"n", "-", "1"}]}], ",", " ", 
         RowBox[{"w", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", " ", "0"}], ",", " ", 
           RowBox[{"j", " ", "<=", " ", 
            RowBox[{"n", "-", "1"}]}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"QInvMat", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"w", "+", "1"}], ",", " ", 
                RowBox[{"j", "+", "1"}]}], "]"}], "]"}], " ", "=", 
             RowBox[{"invert", "[", "  ", 
              RowBox[{"Q", "[", 
               RowBox[{"w", ",", "j"}], "]"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "//", 
       "AbsoluteTiming"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Q Inverted in \>\"", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{"QInvBuildTime", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "~~", " ", 
       "\"\< Seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"QInv", "[", 
       RowBox[{"v_", ",", "i_"}], "]"}], ":=", " ", 
      RowBox[{"QInvMat", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"v", ",", "n"}], "]"}], "+", "1"}], ",", " ", 
         RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Verifying Tadpole Relation...\>\"", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ver1", " ", "=", " ", 
      RowBox[{
       RowBox[{"Verification1NF", "[", 
        RowBox[{"n", ",", "\[Omega]", ",", " ", 
         RowBox[{"pSolution", " ", "/.", " ", 
          RowBox[{"(", 
           RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", "rootN", 
         ",", " ", "rootN4", ",", "simplifyNF", ",", "Q"}], "]"}], "//", 
       "AbsoluteTiming"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Tadpole Relation is \>\"", " ", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "~~", " ", 
       "\"\<. Verified in \>\"", " ", "~~", " ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "~~", 
       "\"\< seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Verifying Bigon Relation...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ver7", " ", "=", " ", 
      RowBox[{
       RowBox[{"Verification7", "[", 
        RowBox[{"n", ",", " ", 
         RowBox[{"pSolution", " ", "/.", " ", 
          RowBox[{"(", 
           RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", " ", 
         RowBox[{"pSolutionConj", " ", "/.", " ", 
          RowBox[{"(", 
           RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", 
         "simplifyNF"}], "]"}], "//", "AbsoluteTiming"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Bigon Relation is \>\"", " ", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver7", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "~~", " ", 
       "\"\<. Verified in \>\"", " ", "~~", " ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver7", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "~~", 
       "\"\< seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Verifying Absorbtion Relation...\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"ver2", " ", "=", " ", 
      RowBox[{
       RowBox[{"Verification2NF", "[", 
        RowBox[{"n", ",", "  ", 
         RowBox[{"pSolution", "/.", " ", 
          RowBox[{"(", 
           RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", 
         "simplifyNF"}], "]"}], "//", "AbsoluteTiming"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Absorbtion Relation is \>\"", " ", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "~~", " ", 
       "\"\<. Verified in \>\"", " ", "~~", " ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "~~", 
       "\"\< seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Verifying Swap Relation...\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ver6", " ", "=", " ", 
      RowBox[{
       RowBox[{"Verification6NF", "[", 
        RowBox[{"n", ",", "\[Omega]", ",", "  ", 
         RowBox[{"pSolution", "/.", " ", 
          RowBox[{"(", 
           RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", 
         "simplifyNF"}], "]"}], "//", "AbsoluteTiming"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Swap Relation is \>\"", " ", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver6", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "~~", " ", 
       "\"\<. Verified in \>\"", " ", "~~", " ", 
       RowBox[{"ToString", "[", 
        RowBox[{"ver6", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "~~", 
       "\"\< seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Verifying Change Of Basis Relation...\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"ver3", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Verification3NF", "[", 
         RowBox[{"n", ",", "\[Omega]", ",", " ", 
          RowBox[{"pSolution", " ", "/.", " ", 
           RowBox[{"(", 
            RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", "rootN",
           ",", "rootN4", ",", "\[Tau]", ",", "simplifyNF", ",", "invert", 
          ",", "Q", ",", "QInv", ",", "invertedQuantum2"}], "]"}], "//", 
        "Simplify"}], "//", "AbsoluteTiming"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ver4", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Verification4NF", "[", 
         RowBox[{"n", ",", "\[Omega]", ",", " ", 
          RowBox[{"pSolution", " ", "/.", " ", 
           RowBox[{"(", 
            RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", "rootN",
           ",", "rootN4", ",", "\[Tau]", ",", "simplifyNF", ",", "invert", 
          ",", "Q", ",", "invertedQuantum2"}], "]"}], "//", "Simplify"}], "//",
        "AbsoluteTiming"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ver5", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Verification5NF", "[", 
          RowBox[{"n", ",", "\[Omega]", ",", " ", 
           RowBox[{"pSolution", " ", "/.", " ", 
            RowBox[{"(", 
             RowBox[{"q2", " ", "->", " ", "quantum2"}], ")"}]}], ",", 
           "rootN", ",", "rootN4", ",", "\[Tau]", ",", "simplifyNF", ",", 
           "invert", ",", "Q", ",", "QInv", ",", "invertedQuantum2"}], "]"}], 
         "//", "Simplify"}], "//", "simplifyNF"}], "//", "AbsoluteTiming"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Change Of Basis Relation is \>\"", " ", "~~", "  ", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"ver3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
         RowBox[{"ver4", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
         RowBox[{"ver5", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "~~", " ", 
       "\"\<. Verified in \>\"", " ", "~~", " ", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"ver3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"ver4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{"ver5", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", "~~", 
       "\"\< seconds\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ver3", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
        RowBox[{"ver4", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
        RowBox[{"ver5", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
        RowBox[{"ver6", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
        RowBox[{"ver1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "&&", " ", 
        RowBox[{"ver2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<The Cyclic Near-Group Category Exists For n=\>\"", "~~", 
         RowBox[{"ToString", "[", "n", "]"}]}], " ", "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9932997837170067`*^9, 3.993299828929783*^9}, {
   3.993299861098434*^9, 3.9932998810612855`*^9}, {3.993299961365736*^9, 
   3.993300017823903*^9}, 3.9933002592416954`*^9, {3.9933002965074053`*^9, 
   3.9933003509724436`*^9}, {3.993300453844309*^9, 3.993300475645136*^9}, {
   3.9933007338984838`*^9, 3.993300737136401*^9}, {3.9933007964400268`*^9, 
   3.9933008450728893`*^9}, {3.993300878536571*^9, 3.99330091070582*^9}, 
   3.9933009410690975`*^9, {3.9933061115832596`*^9, 3.9933063195316925`*^9}, {
   3.993306370605916*^9, 3.9933065417550697`*^9}, {3.9933084686052103`*^9, 
   3.9933086846741743`*^9}, {3.993559922242815*^9, 3.9935599254690466`*^9}, {
   3.993559966180848*^9, 3.9935599986651278`*^9}, {3.9935600519706836`*^9, 
   3.9935600606571474`*^9}, {3.993560193393176*^9, 3.993560249530692*^9}, {
   3.993560463332782*^9, 3.993560466403298*^9}, {3.9935605868957634`*^9, 
   3.993560644087594*^9}, {3.9935609424147544`*^9, 3.9935609597936277`*^9}, {
   3.993563251947034*^9, 3.9935633026002507`*^9}, {3.9935633919466777`*^9, 
   3.9935634452188396`*^9}, {3.9935636076564612`*^9, 
   3.9935636613175983`*^9}, {3.993563724101574*^9, 3.993563732156206*^9}, 
   3.9935639905037313`*^9, {3.9935640247008963`*^9, 3.993564036766181*^9}, {
   3.993564114708933*^9, 3.9935641148939285`*^9}, {3.9935642865192575`*^9, 
   3.9935643023694005`*^9}, {3.993565129827955*^9, 3.9935651299367285`*^9}, {
   3.9935658700862856`*^9, 3.993565890300333*^9}, {3.9935659763663855`*^9, 
   3.993566015138809*^9}, {3.9936446737755747`*^9, 3.9936447345938015`*^9}, {
   3.993644830456072*^9, 3.9936448326310863`*^9}, {3.9936448831548643`*^9, 
   3.993644884173455*^9}, {3.9936449149763803`*^9, 3.9936449174286904`*^9}, {
   3.993644959900066*^9, 3.9936449749172893`*^9}, {3.993649930233795*^9, 
   3.993649986164671*^9}, {3.9936500207135043`*^9, 3.99365003002273*^9}, {
   3.9936501338265276`*^9, 3.993650134043048*^9}, {3.9936503950621367`*^9, 
   3.993650405242857*^9}, 3.993651268266086*^9, {3.9936517546473284`*^9, 
   3.9936517696503005`*^9}, {3.993903895062516*^9, 3.993903897123189*^9}, {
   3.9939050712394495`*^9, 3.9939050755239267`*^9}, {3.9939051773689756`*^9, 
   3.99390519589203*^9}, {3.993905379378711*^9, 3.993905384974365*^9}, {
   3.993905820648526*^9, 3.993905820856863*^9}, {3.996071568032677*^9, 
   3.9960716668685617`*^9}, {3.9960729561465964`*^9, 
   3.9960729919219904`*^9}, {3.996074686449002*^9, 3.996074690168974*^9}, {
   3.9961362133318872`*^9, 3.996136269902445*^9}, {3.9961363480145245`*^9, 
   3.996136675790308*^9}, {3.996136725630246*^9, 3.996136749470765*^9}, {
   3.9961367809741116`*^9, 3.9961368249579554`*^9}, {3.996136865962776*^9, 
   3.9961369052272434`*^9}, {3.996136965293331*^9, 3.9961369668953495`*^9}, {
   3.9961374027330475`*^9, 3.9961374058699517`*^9}, {3.9961374974863014`*^9, 
   3.996137514485656*^9}, 3.996137621261819*^9, {3.996137668381616*^9, 
   3.9961376846229935`*^9}, {3.996137787118692*^9, 3.9961378820150766`*^9}, {
   3.9961379921584897`*^9, 3.996137996254548*^9}, {3.996138055549574*^9, 
   3.996138072445658*^9}, {3.9961382647356205`*^9, 3.9961382977423325`*^9}, {
   3.9961386014804306`*^9, 3.996138616158203*^9}, {3.9961386664417763`*^9, 
   3.9961386849264984`*^9}, {3.996138731741702*^9, 3.996138736717608*^9}, {
   3.996138807226879*^9, 3.9961388166057863`*^9}, {3.9961438793095517`*^9, 
   3.996144047196478*^9}, {3.9961440920755153`*^9, 3.996144099630278*^9}, {
   3.996144205541211*^9, 3.9961442096933966`*^9}, {3.99614430007806*^9, 
   3.996144321504469*^9}, {3.996144379986083*^9, 3.996144383242855*^9}, {
   3.996144554010656*^9, 3.996144569527314*^9}, {3.9961446897788644`*^9, 
   3.9961447037739525`*^9}, {3.9961447648644876`*^9, 
   3.9961447908647776`*^9}, {3.9961449634899645`*^9, 
   3.9961449696343555`*^9}, {3.996145411773883*^9, 3.996145475082857*^9}, {
   3.996145681980291*^9, 3.9961456917616687`*^9}, {3.996145760120948*^9, 
   3.996145769821845*^9}, 3.9961458526143446`*^9, {3.996145922598345*^9, 
   3.9961459238533473`*^9}, {3.9961478662370405`*^9, 
   3.9961478713556275`*^9}, {3.9966755046896515`*^9, 3.996675508500293*^9}, {
   3.997194197052682*^9, 3.9971941973773518`*^9}, {3.997271133543909*^9, 
   3.997271138765527*^9}, {3.9973651830995383`*^9, 3.9973651919217453`*^9}, {
   3.998733432587369*^9, 3.998733436404776*^9}},
 CellLabel->
  "In[2063]:=",ExpressionUUID->"4d23d7e2-1d2d-4ccc-851a-b7a1c6da891d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.993300486285008*^9, 3.9933005369922466`*^9}, 
   3.993308589710549*^9, {3.993308731448863*^9, 3.9933087360457726`*^9}, {
   3.993559879713233*^9, 3.993559894592033*^9}, {3.993559969506979*^9, 
   3.993559970494326*^9}, {3.99356003644378*^9, 3.993560041375008*^9}, 
   3.993560429052451*^9, {3.99356046836285*^9, 3.9935604690646772`*^9}, {
   3.9935609750109444`*^9, 3.9935609896023674`*^9}, {3.9935638256029787`*^9, 
   3.9935638267054167`*^9}, {3.9935641040249534`*^9, 
   3.9935641063322587`*^9}, {3.9935641740444803`*^9, 3.993564174979734*^9}, 
   3.993650185250415*^9},
 CellLabel->
  "In[2061]:=",ExpressionUUID->"f6dbecfa-c358-4968-8a47-34f48e887c32"]
},
WindowSize->{1428., 735.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"05052812-7293-4612-be33-682c3d9620dc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2773, 69, 86, "Input",ExpressionUUID->"fffaf5cc-e6c4-4bac-99aa-cf4c5ccb1024"],
Cell[3334, 91, 1373, 32, 143, "Input",ExpressionUUID->"dff9e774-e3f5-485a-b7e5-bf3a74452efc"],
Cell[4710, 125, 2249, 59, 67, "Input",ExpressionUUID->"0c0c1288-77fe-43a5-a9a5-7f6a880370dd"],
Cell[6962, 186, 7048, 159, 219, "Input",ExpressionUUID->"e065091f-6515-482a-990f-c6a21083c50f"],
Cell[14013, 347, 5721, 134, 181, "Input",ExpressionUUID->"b1122676-13e5-4c29-927a-9ba3c44d3e0a"],
Cell[19737, 483, 7529, 176, 276, "Input",ExpressionUUID->"aa6930ad-5aeb-4e51-8604-2bf1f9c8cc00"],
Cell[27269, 661, 1325, 37, 30, "Input",ExpressionUUID->"e0a34f25-9571-41e3-bae0-8381a86b300f"],
Cell[28597, 700, 1370, 29, 28, "Input",ExpressionUUID->"109385ad-fec5-4e49-9669-d84469390f36"],
Cell[29970, 731, 30059, 680, 1520, "Input",ExpressionUUID->"4d23d7e2-1d2d-4ccc-851a-b7a1c6da891d"],
Cell[60032, 1413, 706, 11, 28, "Input",ExpressionUUID->"f6dbecfa-c358-4968-8a47-34f48e887c32"]
}
]
*)



==> so3Verify.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30774,        854]
NotebookOptionsPosition[     27252,        791]
NotebookOutlinePosition[     27680,        808]
CellTagsIndexPosition[     27637,        805]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"quan", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "^", "n"}], " ", "-", " ", 
     RowBox[{"q", "^", 
      RowBox[{"-", "n"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"q", "-", 
     RowBox[{"q", "^", 
      RowBox[{"-", "1"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.937574043969115*^9, 3.9375740443911734`*^9}},
 CellLabel->
  "In[2269]:=",ExpressionUUID->"77eacd0a-a33f-4386-91a4-e5f5c3fed43e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", "=", " ", 
  RowBox[{
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox["p", "4"], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SqrtBox["p"], " ", 
      SqrtBox[
       RowBox[{"4", "+", "p"}]]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "16"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p", "+", 
           RowBox[{
            SqrtBox["p"], " ", 
            SqrtBox[
             RowBox[{"4", "+", "p"}]]}]}], ")"}], "2"]}]]}]}]], "//", 
   "FullSimplify", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "p", " ", "is", " ", "the", " ", "number", " ", "of", " ", "surrounding", 
     " ", "vertices"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9375722753418236`*^9, 3.9375722859607058`*^9}, {
   3.9375723204619246`*^9, 3.9375723912255487`*^9}, {3.948457277794668*^9, 
   3.9484572920368967`*^9}, {3.9484573523092337`*^9, 3.948457353397084*^9}, {
   3.948457384091259*^9, 3.948457385720056*^9}, 3.948457737034616*^9, {
   3.948457786368754*^9, 3.94845780191798*^9}, {3.9488081932542353`*^9, 
   3.948808200782845*^9}},
 CellLabel->
  "In[2270]:=",ExpressionUUID->"3862bc05-a1d6-4fc9-93e2-8024ee96f4ab"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], "+", 
   FractionBox["p", "4"], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SqrtBox["p"], " ", 
    SqrtBox[
     RowBox[{"4", "+", "p"}]]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p", "+", 
         RowBox[{
          SqrtBox["p"], " ", 
          SqrtBox[
           RowBox[{"4", "+", "p"}]]}]}], ")"}], "2"]}]]}]}]]], "Output",
 CellChangeTimes->{{3.9484572849495773`*^9, 3.948457292392384*^9}, {
   3.9484573426780643`*^9, 3.948457354158184*^9}, 3.948457386337599*^9, 
   3.948457433418786*^9, 3.948457738036718*^9, {3.9488081893252163`*^9, 
   3.948808202966886*^9}, 3.948972945954525*^9, 3.949050787534606*^9, 
   3.949311876815707*^9, 3.949571487992688*^9, 3.95260667741476*^9, 
   3.976713185107061*^9, 3.976714064605135*^9, 3.9768113113752317`*^9, 
   3.976874587792398*^9, {3.999002382686266*^9, 3.9990024099278097`*^9}, 
   3.9990025121371984`*^9, 3.999002565074383*^9},
 CellLabel->
  "Out[2270]=",ExpressionUUID->"3486e394-2840-49a3-a895-b2171ad9cdfb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"enn", " ", "=", " ", 
   RowBox[{"p", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lam", " ", "=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"enn", "-", "1"}], ")"}], "+", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "enn"}], ")"}], "2"], "+", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"enn", "-", "1"}], ")"}]}]}], "]"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zee", " ", "=", 
   RowBox[{
    RowBox[{"\[Delta]", "-", 
     FractionBox[
      SuperscriptBox["\[Delta]", "2"], 
      RowBox[{"1", "+", "\[Delta]"}]]}], " ", "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", " ", "=", "  ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"\[Delta]", "+", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q3", " ", "=", " ", "\[Delta]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q4", " ", "=", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Delta]", "-", "1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948817927286169*^9, 3.948818016669547*^9}, {
   3.9489728678373013`*^9, 3.9489728680052633`*^9}, {3.94897421753224*^9, 
   3.948974232571808*^9}, 3.948982938251151*^9, {3.948983007394198*^9, 
   3.94898301841017*^9}, {3.948983053336195*^9, 3.948983054015547*^9}, {
   3.949054224594738*^9, 3.949054294660582*^9}},
 CellLabel->
  "In[2271]:=",ExpressionUUID->"0afd24a6-f573-4984-b5b9-f05c4ecbb4b3"],

Cell[TextData[StyleBox["Bigon checks:",
 FontSize->16,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.948808286360826*^9, 
  3.9488082890825987`*^9}},ExpressionUUID->"b465d931-e8a5-451a-b6c3-\
298086cbdbe7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"quan", "[", 
       RowBox[{"2", ",", "q"}], "]"}], " ", 
      RowBox[{"quan", "[", 
       RowBox[{"4", ",", "q"}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"quan", "[", 
      RowBox[{"4", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"quan", "[", 
       RowBox[{"2", ",", "q"}], "]"}], " ", 
      RowBox[{"quan", "[", 
       RowBox[{"3", ",", "q"}], "]"}]}]], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"quan", "[", 
       RowBox[{"2", ",", "q"}], "]"}], 
      RowBox[{
       RowBox[{"quan", "[", 
        RowBox[{"3", ",", "q"}], "]"}], " ", 
       RowBox[{"quan", "[", 
        RowBox[{"4", ",", "q"}], "]"}]}]]}]}], ")"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9483771980351057`*^9, 3.948377225593547*^9}, {
   3.9483782710803347`*^9, 3.948378329757081*^9}, {3.9484438549108763`*^9, 
   3.948443904276731*^9}, {3.948443935488819*^9, 3.94844396640222*^9}, {
   3.948445095263227*^9, 3.948445114878351*^9}, {3.948452119452948*^9, 
   3.9484521814060717`*^9}, 3.948452493855102*^9, {3.948452550394755*^9, 
   3.948452585005205*^9}, {3.948453116586245*^9, 3.948453157922472*^9}, 
   3.9484571495731497`*^9, {3.948457196086359*^9, 3.948457259235014*^9}, {
   3.948457308834772*^9, 3.948457323310544*^9}, {3.948457358263229*^9, 
   3.948457370984686*^9}, {3.948457403859864*^9, 3.94845744472269*^9}, {
   3.948457740873803*^9, 3.94845776504478*^9}},
 CellLabel->
  "In[2277]:=",ExpressionUUID->"4c23ea53-b32d-4ce4-befd-89db68580015"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9483772057670317`*^9, 3.948377225824177*^9}, 
   3.948378331032159*^9, 3.948443871181094*^9, 3.948443905421349*^9, {
   3.948443936005866*^9, 3.948443966648068*^9}, 3.948445115673818*^9, 
   3.948452182304327*^9, 3.94845249613105*^9, {3.948452559164654*^9, 
   3.94845258584696*^9}, {3.948453128149064*^9, 3.948453158386327*^9}, {
   3.948457177382625*^9, 3.948457202216045*^9}, {3.94845724456498*^9, 
   3.948457259514391*^9}, {3.948457310814703*^9, 3.948457323603656*^9}, 
   3.94845738159315*^9, {3.948457413048427*^9, 3.948457445050412*^9}, {
   3.948457749582324*^9, 3.948457765294897*^9}, {3.999002391696198*^9, 
   3.999002410065855*^9}, 3.9990025154383774`*^9, 3.9990025669719267`*^9},
 CellLabel->
  "Out[2277]=",ExpressionUUID->"a300ab05-1a38-4eae-ba5f-a42c4843fb94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"quan", "[", 
      RowBox[{"2", ",", "q"}], "]"}], 
     RowBox[{" ", 
      RowBox[{"quan", "[", 
       RowBox[{"4", ",", "q"}], "]"}]}]], "+", 
    RowBox[{"2", 
     FractionBox[
      RowBox[{"quan", "[", 
       RowBox[{"2", ",", "q"}], "]"}], 
      RowBox[{
       RowBox[{"quan", "[", 
        RowBox[{"3", ",", "q"}], "]"}], " ", 
       RowBox[{"quan", "[", 
        RowBox[{"4", ",", "q"}], "]"}]}]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", "2"}], ")"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"quan", "[", 
        RowBox[{"2", ",", "q"}], "]"}], "3"], 
      RowBox[{
       RowBox[{"quan", "[", 
        RowBox[{"3", ",", "q"}], "]"}], " ", 
       RowBox[{"quan", "[", 
        RowBox[{"4", ",", "q"}], "]"}]}]]}]}], ")"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.948458071826911*^9, 3.9484580996733723`*^9}},
 CellLabel->
  "In[2278]:=",ExpressionUUID->"f9e2883f-39c5-4a61-97ec-a5de3c022bc5"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.94845810253662*^9, {3.9990023975838337`*^9, 3.999002425505801*^9}, 
   3.9990025159397917`*^9, 3.9990025670853443`*^9},
 CellLabel->
  "Out[2278]=",ExpressionUUID->"089974a7-9d90-41ec-9c7a-e95fff66c307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0", "+", 
    FractionBox[
     RowBox[{"quan", "[", 
      RowBox[{"2", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"quan", "[", 
       RowBox[{"3", ",", "q"}], "]"}], " ", 
      RowBox[{"quan", "[", 
       RowBox[{"4", ",", "q"}], "]"}]}]], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "-", "1"}], ")"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"quan", "[", 
        RowBox[{"2", ",", "q"}], "]"}], "3"], 
      RowBox[{
       RowBox[{"quan", "[", 
        RowBox[{"3", ",", "q"}], "]"}], " ", 
       RowBox[{"quan", "[", 
        RowBox[{"4", ",", "q"}], "]"}]}]]}]}], ")"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.948458360181478*^9, 3.948458375417605*^9}},
 CellLabel->
  "In[2279]:=",ExpressionUUID->"62b6ea27-b738-4df2-8bea-6a8acf253d1d"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.948458379099133*^9, 3.99900242883084*^9, 
  3.999002516278429*^9, 3.999002567357979*^9},
 CellLabel->
  "Out[2279]=",ExpressionUUID->"c5811c62-93e0-4edd-abdf-1f0f53d8362d"]
}, Open  ]],

Cell[TextData[StyleBox["Lollipop checks",
 FontSize->16,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.948808296754925*^9, 
  3.9488083051416483`*^9}},ExpressionUUID->"a4c2d3e2-42b2-4db3-8679-\
1cf71953b919"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Delta]", "-", 
      FractionBox[
       SuperscriptBox["\[Delta]", "2"], 
       RowBox[{"1", "+", "\[Delta]"}]]}], "]"}], 
    RowBox[{"Sqrt", "[", " ", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]", "-", "1"}], ")"}]}], " ", "]"}]], "-", 
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]", "-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", "\[Delta]"}]], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Delta]", "2"], 
       RowBox[{"1", "+", "\[Delta]"}]], "-", "1"}], ")"}], " ", 
    RowBox[{"Sqrt", "[", 
     FractionBox[
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Delta]", "+", "1"}], "]"}], 
      RowBox[{"\[Delta]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]", "-", "1"}], ")"}]}]], "]"}]}]}], "//", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"\[Delta]", ">", "1"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.948983631899887*^9, 3.948983686764028*^9}, {
  3.948983722184523*^9, 3.948983767788472*^9}, {3.948983886740714*^9, 
  3.948983914761051*^9}, {3.948983950270089*^9, 3.948983995200355*^9}, {
  3.948984145733809*^9, 3.94898417578505*^9}, {3.976874606101807*^9, 
  3.976874620788658*^9}},
 CellLabel->
  "In[2280]:=",ExpressionUUID->"09937875-10dd-4809-a9c5-6d98f892297e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.948983890527494*^9, 3.948983995429413*^9}, {
   3.948984146203556*^9, 3.9489841761825123`*^9}, {3.9768746023449297`*^9, 
   3.9768746211744633`*^9}, 3.9990024796534414`*^9, 3.999002527086799*^9, 
   3.9990025674959955`*^9},
 CellLabel->
  "Out[2280]=",ExpressionUUID->"0672f53b-6a06-42b0-8fed-97a1d384cb0f"]
}, Open  ]],

Cell[TextData[StyleBox["Dagger checks",
 FontSize->16,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.948986295465372*^9, 
  3.948986300772032*^9}},ExpressionUUID->"a06d83e5-e9fa-4f81-a95d-\
811c29ce6561"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Delta]", "-", 
      FractionBox[
       SuperscriptBox["\[Delta]", "2"], 
       RowBox[{"1", "+", "\[Delta]"}]]}], "]"}], " ", 
    RowBox[{"Sqrt", "[", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Delta]", "+", "1"}], "]"}], "3"], 
      RowBox[{"\[Delta]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]", "-", "1"}], ")"}]}]], "]"}]}], " ", "==", " ", 
   RowBox[{"Sqrt", "[", 
    FractionBox["1", 
     RowBox[{"\[Delta]", "-", "1"}]], "]"}]}], "//", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"#", ",", " ", 
     RowBox[{"\[Delta]", ">", "1"}]}], "]"}], " ", "&"}]}]], "Input",
 CellChangeTimes->{{3.948986385062574*^9, 3.94898639781711*^9}, {
   3.948987969992488*^9, 3.948988086323307*^9}, {3.948988134363134*^9, 
   3.948988149780478*^9}, {3.948988272389172*^9, 3.9489882987665777`*^9}, {
   3.948988350932836*^9, 3.948988397693286*^9}, 3.948988463072527*^9},
 CellLabel->
  "In[2281]:=",ExpressionUUID->"6316aa0a-3112-420f-ad98-76902ee797c1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9489880600582027`*^9, 3.948988092394842*^9}, {
   3.9489881348370113`*^9, 3.94898815234099*^9}, {3.948988272928465*^9, 
   3.948988299024332*^9}, {3.948988355287242*^9, 3.948988373982708*^9}, 
   3.948988464947365*^9, 3.9990024801736326`*^9, 3.9990025273563166`*^9, 
   3.9990025677969885`*^9},
 CellLabel->
  "Out[2281]=",ExpressionUUID->"5bb9ff79-1493-4a7c-b24c-266739679cc5"]
}, Open  ]],

Cell[TextData[StyleBox["Rotate checks",
 FontSize->16,
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.9490508107770863`*^9, 
  3.949050817777163*^9}},ExpressionUUID->"b97658ad-6cb7-4b61-bd8d-\
5de4bf9f4c5e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"\[Delta]", "-", 
      FractionBox[
       SuperscriptBox["\[Delta]", "2"], 
       RowBox[{"1", "+", "\[Delta]"}]]}], "]"}], " ", 
    RowBox[{"Sqrt", "[", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Delta]", "+", "1"}], "]"}], "3"], 
      RowBox[{"\[Delta]", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Delta]", "-", "1"}], ")"}]}]], "]"}]}], " ", "==", 
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{"Sqrt", "[", 
      RowBox[{"\[Delta]", "+", "1"}], "]"}], 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[Delta]", "+", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Delta]", "-", "1"}], ")"}]}]], "]"}]}], "//", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"#", ",", " ", 
     RowBox[{"\[Delta]", ">", "1"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.949050829014929*^9, 3.949051018742434*^9}, {
  3.9490511556385107`*^9, 3.949051188096044*^9}, {3.9490515191275787`*^9, 
  3.949051528978036*^9}},
 CellLabel->
  "In[2282]:=",ExpressionUUID->"a3ee9462-fd2a-4582-997a-f81f14b88e95"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.949050960063834*^9, 3.949051009696251*^9}, {
   3.949051173618881*^9, 3.949051188380867*^9}, {3.949051521575577*^9, 
   3.949051530125434*^9}, 3.9990024802739286`*^9, 3.9990025274565573`*^9, 
   3.999002567897297*^9},
 CellLabel->
  "Out[2282]=",ExpressionUUID->"a74c377c-b5ca-4175-819f-3d010fe28525"]
}, Open  ]],

Cell[TextData[StyleBox["I-H checks",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.949051644148878*^9, 
  3.949051648252143*^9}},ExpressionUUID->"3889fc1c-def3-4442-8be3-\
eb093b9a3795"],

Cell[BoxData[
 RowBox[{
  RowBox[{"emb", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "==", "j", "==", "k"}], " ", "&&", " ", 
     RowBox[{"i", "!=", " ", "1"}]}], ",", " ", 
    RowBox[{"-", 
     RowBox[{"Sqrt", "[", 
      FractionBox["q4", 
       RowBox[{"q2", " ", "q3"}]], "]"}]}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"i", "==", "k"}], " ", "&&", " ", 
       RowBox[{"i", "!=", " ", "j"}], " ", "&&", " ", 
       RowBox[{"i", "!=", "1"}]}], ",", 
      RowBox[{"Sqrt", "[", 
       FractionBox["q2", 
        RowBox[{"q3", " ", "q4"}]], "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "!=", "k"}], " ", "&&", " ", 
         RowBox[{"i", "!=", " ", "j"}], " ", "&&", " ", 
         RowBox[{"j", "!=", "k"}], " ", "&&", " ", 
         RowBox[{"k", "!=", "1"}]}], ",", 
        RowBox[{"Sqrt", "[", 
         FractionBox[
          SuperscriptBox["q2", "3"], 
          RowBox[{"q3", " ", "q4"}]], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "==", "1"}], " ", "&&", " ", 
           RowBox[{"i", "!=", " ", "j"}]}], " ", ",", 
          RowBox[{"Sqrt", "[", 
           FractionBox["q2", "q4"], "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"k", "==", "1"}], " ", "&&", " ", 
             RowBox[{"i", "==", " ", "j"}]}], " ", ",", 
            RowBox[{"Sqrt", "[", 
             FractionBox["1", 
              RowBox[{"q2", " ", "q4"}]], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "==", "j"}], " ", "&&", " ", 
               RowBox[{"i", "!=", " ", "k"}], " ", "&&", " ", 
               RowBox[{"k", "!=", "1"}]}], ",", " ", 
              RowBox[{"Sqrt", "[", 
               FractionBox["q2", 
                RowBox[{"q3", " ", "q4"}]], "]"}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"j", "==", "k"}], " ", "&&", " ", 
                 RowBox[{"i", "==", "1"}]}], " ", ",", " ", 
                RowBox[{"Sqrt", "[", 
                 FractionBox["q2", 
                  RowBox[{"q3", " ", "q4"}]], "]"}], ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"j", "==", "k"}], " ", "&&", " ", 
                   RowBox[{"i", "!=", "1"}]}], " ", ",", " ", 
                  RowBox[{"Sqrt", "[", 
                   FractionBox["q2", 
                    RowBox[{"q3", " ", "q4"}]], "]"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], "]"}]}], 
               "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.949056041914735*^9, 3.949056317658608*^9}},
 CellLabel->
  "In[2283]:=",ExpressionUUID->"9c0e296a-4b26-4ea2-9d1c-fc57b09d46f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coev", "[", 
    RowBox[{"d_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "==", "1"}], " ", "&&", " ", 
      RowBox[{"d", "==", "1"}]}], ",", " ", "0", ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "!=", "1"}], " ", "&&", " ", 
        RowBox[{"d", "!=", "1"}]}], ",", " ", "1", ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "==", "1"}], "&&", 
          RowBox[{"d", "!=", "1"}]}], ",", " ", 
         RowBox[{"Sqrt", "[", "zee", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "!=", "1"}], "&&", 
            RowBox[{"d", "==", "1"}]}], ",", 
           FractionBox["1", 
            RowBox[{"Sqrt", "[", "zee", "]"}]]}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949572405427052*^9, 3.949572529205447*^9}},
 CellLabel->
  "In[2284]:=",ExpressionUUID->"deb6dd1d-9d72-4972-b2c6-7356cd4f5a1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"x", "==", "y"}], ",", "1", ",", " ", "0"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9495725178102617`*^9, 3.949572586191687*^9}},
 CellLabel->
  "In[2285]:=",ExpressionUUID->"914a1b51-cee3-4617-9f10-21d818168c12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eye", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"emb", "[", 
     RowBox[{"a", ",", "c", ",", "b"}], "]"}], " ", 
    RowBox[{"emb", "[", 
     RowBox[{"a", ",", "c", ",", "d"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ache", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"emb", "[", 
     RowBox[{"a", ",", "b", ",", "d"}], "]"}], " ", 
    RowBox[{"emb", "[", 
     RowBox[{"b", ",", "c", ",", "d"}], "]"}], " ", 
    RowBox[{"Coev", "[", 
     RowBox[{"d", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TwoStick", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"b", "!=", "d"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "==", "1"}], "&&", 
        RowBox[{"b", "==", "1"}]}], ",", " ", "0", ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "==", "1"}], "&&", 
          RowBox[{"c", "==", "1"}]}], ",", " ", "0", ",", "1"}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BBall", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"delta", "[", 
     RowBox[{"a", ",", "c"}], "]"}], " ", "*", 
    FractionBox[
     RowBox[{"Coev", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"Coev", "[", 
      RowBox[{"a", ",", "d"}], "]"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.949572299818172*^9, 3.949572356484047*^9}, {
  3.949572627684725*^9, 3.949572742197114*^9}, {3.949572784733571*^9, 
  3.9495728405976467`*^9}, {3.9495730366520042`*^9, 3.949573059647752*^9}, {
  3.9495731188560038`*^9, 3.949573143579789*^9}},
 CellLabel->
  "In[2286]:=",ExpressionUUID->"ac11991a-7d03-4078-83b9-dbd8a3481dff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eye", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "-", 
   RowBox[{"Ache", "[", 
    RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}]}], "==", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Delta]", "-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"TwoStick", "[", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}], "-", 
     RowBox[{"BBall", "[", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.949572859280217*^9, 3.949572972783176*^9}, {
  3.9495731805676603`*^9, 3.9495732146424713`*^9}},
 CellLabel->
  "In[2290]:=",ExpressionUUID->"d814aed5-f62e-4101-ae23-78b35ba8170a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9495729084726973`*^9, 3.949572926558419*^9}, {
   3.9495729633131933`*^9, 3.949572978924624*^9}, 3.949573068279957*^9, {
   3.94957317512337*^9, 3.949573215156192*^9}, 3.999002480891285*^9, 
   3.999002527572447*^9, 3.9990025679975834`*^9},
 CellLabel->
  "Out[2290]=",ExpressionUUID->"71593a40-6c3f-4373-a6d1-03604ea7805a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IHEqn", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Eye", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "-", 
        RowBox[{"Ache", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], "==", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Delta]", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TwoStick", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "-", 
          RowBox[{"BBall", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ")"}]}]}], 
      ")"}], ",", " ", 
     RowBox[{"\[Delta]", ">", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.949573223854686*^9, 3.949573330864751*^9}, {
  3.949573387644389*^9, 3.949573387768695*^9}},
 CellLabel->
  "In[2291]:=",ExpressionUUID->"8ecf32cd-17ec-4943-9dd1-33704721809a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IHEqn", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "4"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "4"}], "}"}]}], "]"}], "//", "Flatten"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.949573290644618*^9, 3.9495733017080193`*^9}, {
  3.94957333593393*^9, 3.9495734009571867`*^9}, {3.949573446496746*^9, 
  3.949573446603525*^9}, {3.949573631407304*^9, 3.949573639047165*^9}, {
  3.949573723377088*^9, 3.949573729242577*^9}},
 CellLabel->
  "In[2292]:=",ExpressionUUID->"78383fd6-d302-4b3f-85fd-9b5e5aee92e9"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.949573447228056*^9, 3.9495736399763327`*^9, 
  3.949573729704915*^9, 3.999002481354801*^9, 3.9990025278106947`*^9, 
  3.9990025682671223`*^9},
 CellLabel->
  "Out[2292]=",ExpressionUUID->"18dd633c-ad5d-4299-8dd2-a47cf06972fc"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.952606536387052*^9},
 CellLabel->
  "In[2266]:=",ExpressionUUID->"8784a605-e411-4e31-ae75-1bfea85bbaed"]
},
WindowSize->{1319, 697},
WindowMargins->{{26, Automatic}, {19, Automatic}},
Magnification:>1. Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ce60b299-b046-4c48-bac0-044e92265142"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 517, 16, 28, "Input",ExpressionUUID->"77eacd0a-a33f-4386-91a4-e5f5c3fed43e"],
Cell[CellGroupData[{
Cell[1100, 40, 1339, 38, 52, "Input",ExpressionUUID->"3862bc05-a1d6-4fc9-93e2-8024ee96f4ab"],
Cell[2442, 80, 1224, 33, 66, "Output",ExpressionUUID->"3486e394-2840-49a3-a895-b2171ad9cdfb"]
}, Open  ]],
Cell[3681, 116, 1646, 46, 172, "Input",ExpressionUUID->"0afd24a6-f573-4984-b5b9-f05c4ecbb4b3"],
Cell[5330, 164, 213, 5, 36, "Text",ExpressionUUID->"b465d931-e8a5-451a-b6c3-298086cbdbe7"],
Cell[CellGroupData[{
Cell[5568, 173, 1648, 41, 48, "Input",ExpressionUUID->"4c23ea53-b32d-4ce4-befd-89db68580015"],
Cell[7219, 216, 828, 12, 46, "Output",ExpressionUUID->"a300ab05-1a38-4eae-ba5f-a42c4843fb94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8084, 233, 1062, 34, 51, "Input",ExpressionUUID->"f9e2883f-39c5-4a61-97ec-a5de3c022bc5"],
Cell[9149, 269, 256, 5, 46, "Output",ExpressionUUID->"089974a7-9d90-41ec-9c7a-e95fff66c307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9442, 279, 864, 27, 51, "Input",ExpressionUUID->"62b6ea27-b738-4df2-8bea-6a8acf253d1d"],
Cell[10309, 308, 222, 4, 46, "Output",ExpressionUUID->"c5811c62-93e0-4edd-abdf-1f0f53d8362d"]
}, Open  ]],
Cell[10546, 315, 215, 5, 36, "Text",ExpressionUUID->"a4c2d3e2-42b2-4db3-8679-1cf71953b919"],
Cell[CellGroupData[{
Cell[10786, 324, 1892, 53, 60, "Input",ExpressionUUID->"09937875-10dd-4809-a9c5-6d98f892297e"],
Cell[12681, 379, 358, 6, 46, "Output",ExpressionUUID->"0672f53b-6a06-42b0-8fed-97a1d384cb0f"]
}, Open  ]],
Cell[13054, 388, 211, 5, 36, "Text",ExpressionUUID->"a06d83e5-e9fa-4f81-a95d-811c29ce6561"],
Cell[CellGroupData[{
Cell[13290, 397, 1190, 31, 50, "Input",ExpressionUUID->"6316aa0a-3112-420f-ad98-76902ee797c1"],
Cell[14483, 430, 432, 7, 46, "Output",ExpressionUUID->"5bb9ff79-1493-4a7c-b24c-266739679cc5"]
}, Open  ]],
Cell[14930, 440, 213, 5, 36, "Text",ExpressionUUID->"b97658ad-6cb7-4b61-bd8d-5de4bf9f4c5e"],
Cell[CellGroupData[{
Cell[15168, 449, 1256, 36, 50, "Input",ExpressionUUID->"a3ee9462-fd2a-4582-997a-f81f14b88e95"],
Cell[16427, 487, 355, 6, 46, "Output",ExpressionUUID->"a74c377c-b5ca-4175-819f-3d010fe28525"]
}, Open  ]],
Cell[16797, 496, 193, 4, 35, "Text",ExpressionUUID->"3889fc1c-def3-4442-8be3-eb093b9a3795"],
Cell[16993, 502, 3062, 79, 197, "Input",ExpressionUUID->"9c0e296a-4b26-4ea2-9d1c-fc57b09d46f1"],
Cell[20058, 583, 1152, 32, 132, "Input",ExpressionUUID->"deb6dd1d-9d72-4972-b2c6-7356cd4f5a1f"],
Cell[21213, 617, 380, 11, 28, "Input",ExpressionUUID->"914a1b51-cee3-4617-9f10-21d818168c12"],
Cell[21596, 630, 2066, 57, 145, "Input",ExpressionUUID->"ac11991a-7d03-4078-83b9-dbd8a3481dff"],
Cell[CellGroupData[{
Cell[23687, 691, 722, 20, 46, "Input",ExpressionUUID->"d814aed5-f62e-4101-ae23-78b35ba8170a"],
Cell[24412, 713, 378, 6, 46, "Output",ExpressionUUID->"71593a40-6c3f-4373-a6d1-03604ea7805a"]
}, Open  ]],
Cell[24805, 722, 1047, 28, 46, "Input",ExpressionUUID->"8ecf32cd-17ec-4943-9dd1-33704721809a"],
Cell[CellGroupData[{
Cell[25877, 754, 881, 21, 28, "Input",ExpressionUUID->"78383fd6-d302-4b3f-85fd-9b5e5aee92e9"],
Cell[26761, 777, 301, 6, 46, "Output",ExpressionUUID->"18dd633c-ad5d-4299-8dd2-a47cf06972fc"]
}, Open  ]],
Cell[27077, 786, 171, 3, 48, "Input",ExpressionUUID->"8784a605-e411-4e31-ae75-1bfea85bbaed"]
}
]
*)


